Measurements of differential charged-current cross sections on argon for electron neutrinos with final-state protons in MicroBooNE

This work presents single-differential electron-neutrino charged-current cross sections on argon measured using the MicroBooNE detector at the Fermi National Accelerator Laboratory. The analysis uses data recorded when the Neutrinos at the Main Injector beam was operating in both neutrino and antineutrino modes, with exposures of $2 \times 10^{20}$ and $5 \times 10^{20}$ protons on target, respectively. A selection algorithm targeting electron-neutrino charged-current interactions with at least one proton, one electron, and no pions in the final topology is used to measure differential cross sections as a function of outgoing electron energy, total visible energy, and opening angle between the electron and the most energetic proton. The interaction rate as a function of proton multiplicity is also reported. The total cross section is measured as [4.1 $\pm$ 0.3 (stat.) $\pm$ 1.1 (syst.)]$ $$\times 10^{-39} \mathrm{cm}^{2}/ \mathrm{nucleon}$. The unfolded cross-section measurements are compared to predictions from neutrino event generators commonly employed in the field. Good agreement is seen across all variables within uncertainties.

==> anc/README.txt.rtf <==
{\rtf1\ansi\ansicpg1252\cocoartf2822
\cocoatextscaling0\cocoaplatform0{\fonttbl\f0\fmodern\fcharset0 Courier;}
{\colortbl;\red255\green255\blue255;}
{\*\expandedcolortbl;;}
\paperw11900\paperh16840\margl1440\margr1440\vieww29200\viewh17260\viewkind0
\deftab720
\pard\pardeftab720\partightenfactor0

\f0\fs26 \cf0 \expnd0\expndtw0\kerning0
# NuMI Nue CC Np README\
\
The DataRelease.root file contains the data release for the manuscript \'93Measurements of differential charged-current cross sections on argon for electron neutrinos with final-state protons in MicroBooNE\'94. It contains: unfolded data cross-section results in regularized space with the total uncertainties, hSlice_<variable>; the total covariance matrix, hCov_<variable>; the total correlation matrix, h_Cor_<variable>; and the regularisation matrix, h_A_C_<variable>.\
\
The cross sections are reported in units of 10^\{-39\} cm^\{2\}/GeV/nucleon for the electron energy and visible energy variables and 10^\{-39\} cm^\{2\}/nucleon for the opening angle variable and are divided by bin width.\
\
The covariance matrix is reported in units of (10^\{-39\} cm^2/GeV/nucleon)^2 for the electron energy and visible energy variables and (10^\{-39\} cm^\{2\}/nucleon)^2 for the opening angle variable.\
\
The $\\nu_e$ NuMI flux histogram (nue_flux.root) is also provided. This is a combined FHC and RHC flux weighted by the total data exposure for each beam mode.\
\
To compare the unfolded data with an independent theory prediction, the prediction must first be transformed from truth space to regularized space using the regularization matrix for the relevant variable. Then the prediction needs to be divided by the bin width.\
}
